Pruning with Compensation: Efficient Channel Pruning for Deep Convolutional Neural Networks

Channel pruning is a promising technique to compress the parameters of deep convolutional neural networks(DCNN) and to speed up the inference. This paper aims to address the long-standing inefficiency of channel pruning. Most channel pruning methods recover the prediction accuracy by re-training the pruned model from the remaining parameters or random initialization. This re-training process is heavily dependent on the sufficiency of computational resources, training data, and human interference(tuning the training strategy). In this paper, a highly efficient pruning method is proposed to significantly reduce the cost of pruning DCNN. The main contributions of our method include: 1) pruning compensation, a fast and data-efficient substitute of re-training to minimize the post-pruning reconstruction loss of features, 2) compensation-aware pruning(CaP), a novel pruning algorithm to remove redundant or less-weighted channels by minimizing the loss of information, and 3) binary structural search with step constraint to minimize human interference. On benchmarks including CIFAR-10/100 and ImageNet, our method shows competitive pruning performance among the state-of-the-art retraining-based pruning methods and, more importantly, reduces the processing time by 95% and data usage by 90%.

==> method/figures/plot_sparsity_dist.py <==
import numpy as np
import matplotlib.pyplot as plt

'''
    plot the sparsity distribution of found architecture
    by tight/loose tol and step/no-step constraint
'''

sparsity_bottomup_step_constraint = np.array([
    0.4406, 0.2344, 0.4062, 0.2031, 0.4094, 0.3781,
    0.2938, 0.2094, 0.1875, 0.5156, 0.7125, 0.7062
])

sparsity_bottomup_no_constraint = np.array([
    0.75, 0.7, 0.65, 0.4, 0.05, 0.01,
    0.01, 0.01, 0.01, 0.05, 0.04, 0.02
])

sparsity_bottomup_loose_step_constraint = np.array([
    0.5406, 0.2844, 0.4462, 0.3031, 0.4194, 0.3281,
    0.3938, 0.3094, 0.2175, 0.6116, 0.7525, 0.98162
])

sparsity_topdown_loose_no_constraint = np.array([
    0.8, 0.81, 0.70, 0.6, 0.15, 0.1,
    0.01, 0.01, 0.01, 0.01, 0.05, 0.1
])

layers = ['conv '+str(i) for i in [
    3, 7, 10, 14, 17, 20, 24, 27, 30, 34, 37, 40]]
inds = np.array(list(range(len(layers))))

ax = plt.subplot(111)
w = 0.8/4
pair_w = 0.02

ax.bar(
    x=inds - w/2 - w - pair_w, height=sparsity_bottomup_step_constraint,
    width=w, color='xkcd:light red', align='center',
    label='tight tol, step constraint'
)
ax.bar(
    x=inds - w/2 - pair_w, height=sparsity_bottomup_no_constraint,
    width=w, color='xkcd:light blue', align='center',
    label='tight tol, no constraint'
)
ax.bar(
    x=inds + w/2 + pair_w, height=sparsity_bottomup_loose_step_constraint,
    width=w, color='xkcd:blood red', align='center',
    label='loose tol, step constraint'
)
ax.bar(
    x=inds + w/2 + w + pair_w, height=sparsity_topdown_loose_no_constraint,
    width=w, color='xkcd:marine blue', align='center',
    label='loose tol, no constraint'
)

ax.set_ylabel('sparsity rate')

ax.set_xlabel('conv layers')
ax.set_xticks(inds)
ax.set_xticklabels(layers, rotation=45, fontsize='small')

ax.legend()
ax.set_title('Sparsity Rate among Convs of VGG19')
plt.savefig('sparisity_search.pdf', )

